The Fast, Luminous Ultraviolet Transient AT2018cow: Extreme Supernova, or Disruption of a Star by an Intermediate-Mass Black Hole?

Wide-field optical surveys have begun to uncover large samples of fast (t_rise < 5d), luminous (M_peak < -18), blue transients. While commonly attributed to the breakout of a supernova shock into a dense wind, the great distances to the transients of this class found so far have hampered detailed investigation of their properties. We present photometry and spectroscopy from a comprehensive worldwide campaign to observe AT2018cow (ATLAS18qqn), the first fast-luminous optical transient to be found in real time at low redshift. Our first spectra (<2 days after discovery) are entirely featureless. A very broad absorption feature suggestive of near-relativistic velocities develops between 3-8 days, then disappears. Broad emission features of H and He develop after >10 days. The spectrum remains extremely hot throughout its evolution, and the photospheric radius contracts with time (receding below R<10^14 cm after 1 month). This behaviour does not match that of any known supernova, although a relativistic jet within a fallback supernova could explain some of the observed features. Alternatively, the transient could originate from the disruption of a star by an intermediate-mass black hole, although this would require long-lasting emission of highly super-Eddington thermal radiation. In either case, AT2018cow suggests that the population of fast luminous transients represents a new class of astrophysical event. Intensive follow-up of this event in its late phases, and of any future events found at comparable distance, will be essential to better constrain their origins.

==> anc/photometry.txt <==
# UVOIR photometry of AT2018cow from Perley et al. 2018 (arXiv:/1808.00969)
# Not corrected for Galactic extinction
# Public/published data used in our analysis indicated by the "source" 
#  column; all other measurements are from our campaign.
# Please send questions/comments to Daniel Perley
#
#mjd       inst.   filt.  mag    ABmag  err  source
58281.3162 P48      r    >20.22 >20.22  -    ZTF
58281.4800 ATLAS    o    >20.20 >20.20  -    Prentice+2018
58282.1720 P48      i    >19.50 >19.50  -    ATEL11738
58284.1300 ASASSN   g    >18.90 >18.90  -    Prentice+2018
58285.4400 ATLAS    o     14.70  14.70  0.10 Prentice+2018
58286.1950 P48      i     14.32  14.32  0.03 ATEL11738
58287.1500 GROND    g     13.40  13.40  0.05 Prentice+2018
58287.1500 GROND    r     13.80  13.80  0.10 Prentice+2018
58287.1500 GROND    i     14.10  14.10  0.10 Prentice+2018
58287.1500 GROND    z     14.34  14.32  0.05 Prentice+2018
58287.1500 GROND    J     13.81  14.71  0.07 Prentice+2018
58287.1500 GROND    H     13.72  15.10  0.08 Prentice+2018
58287.1500 GROND    K     13.46  15.30  0.10 Prentice+2018
58287.2674 P60      r     13.93  13.93  0.03 
58288.2020 GROND    g     13.65  13.65  0.05 Prentice+2018
58288.2020 GROND    r     14.10  14.10  0.10 Prentice+2018
58288.2020 GROND    i     14.40  14.40  0.10 Prentice+2018
58288.2020 GROND    z     14.69  14.67  0.05 Prentice+2018
58288.2020 GROND    J     14.14  15.04  0.07 Prentice+2018
58288.2020 GROND    H     14.05  15.43  0.07 Prentice+2018
58288.2020 GROND    K     13.76  15.60  0.10 Prentice+2018
58288.2981 P48      r     14.20  14.20  0.03 ZTF
58288.3405 P60      r     14.18  14.18  0.03 
58288.4416 UVOT     UVW1  11.82  13.34  0.05 
58288.4421 UVOT     UVU   12.54  13.57  0.05 
58288.4426 UVOT     UVB   14.00  13.85  0.04 
58288.4442 UVOT     UVW2  11.46  13.29  0.06 
58288.4448 UVOT     UVV   14.09  14.06  0.05 
58288.4464 UVOT     UVM2  11.71  13.40  0.05 
58289.0227 IOO      u     13.92  13.97  0.03 
58289.0234 IOO      g     14.10  14.10  0.03 
58289.0241 IOO      r     14.35  14.35  0.03 
58289.0248 IOO      i     14.78  14.78  0.03 
58289.0255 IOO      z     15.03  15.01  0.03 
58289.1889 KPED     g     14.18  14.18  0.03 
58289.1901 KPED     r     14.43  14.43  0.04 
58289.1904 P60      r     14.38  14.38  0.03 
58289.1963 KPED     U     13.34  14.03  0.10 
58289.2108 P60      r     14.39  14.39  0.03 
58289.2229 UVOT     UVW1  12.03  13.55  0.03 
58289.2246 UVOT     UVU   12.90  13.92  0.05 
58289.2263 UVOT     UVB   14.29  14.14  0.04 
58289.2281 UVOT     UVW2  11.75  13.58  0.03 
58289.2298 UVOT     UVV   14.27  14.25  0.04 
58289.2331 UVOT     UVM2  11.94  13.63  0.05 
58289.3493 P60      r     14.34  14.34  0.03 
58289.6299 HFOSC    R     14.50  14.67  0.03 
58289.6336 HFOSC    I     14.56  15.00  0.03 
58289.6365 HFOSC    V     14.39  14.37  0.03 
58289.6397 HFOSC    B     14.53  14.39  0.03 
58289.6434 HFOSC    U     13.55  14.24  0.03 
58289.9081 IOI      H     14.28  15.66  0.03 
58289.9131 IOO      z     15.17  15.15  0.03 
58289.9136 IOO      i     14.99  14.99  0.03 
58289.9142 IOO      r     14.62  14.62  0.03 
58289.9147 IOO      g     14.48  14.48  0.03 
58289.9154 IOO      u     14.26  14.31  0.03 
58290.1050 IOO      B     14.75  14.61  0.03 
58290.1061 IOO      V     14.57  14.55  0.03 
58290.1071 IOO      r     14.69  14.69  0.03 
58290.1082 IOO      g     14.57  14.57  0.03 
58290.1093 IOO      i     15.01  15.01  0.03 
58290.1338 ANDICAM  B     14.68  14.54  0.09 
58290.1395 ANDICAM  I     14.63  15.07  0.09 
58290.1451 ANDICAM  H     14.38  15.76  0.03 
58290.1453 ANDICAM  R     14.60  14.77  0.09 
58290.1508 ANDICAM  J     14.61  15.50  0.03 
58290.1510 ANDICAM  V     14.60  14.58  0.07 
58290.1958 P60      r     14.71  14.71  0.03 
58290.2162 KPED     r     14.71  14.71  0.05 
58290.2189 KPED     g     14.63  14.63  0.06 
58290.2190 MLO      R     14.60  14.77  0.04 
58290.2243 MLO      U     13.74  14.43  0.07 
58290.2267 KPED     U     13.77  14.46  0.06 
58290.2271 MLO      B     14.77  14.63  0.05 
58290.2304 MLO      V     14.58  14.57  0.05 
58290.2335 MLO      I     14.66  15.10  0.04 
58290.2922 KPED     g     14.70  14.70  0.07 
58290.2942 KPED     r     14.79  14.79  0.04 
58290.4000 P200     J     14.80  15.70  0.03 
58290.4000 P200     Ks    14.23  16.07  0.03 
58290.4893 UVOT     UVM2  12.64  14.34  0.05 
58290.5041 UVOT     UVW2  12.38  14.22  0.06 
58290.6549 HFOSC    R     14.89  15.06  0.03 
58290.6579 HFOSC    I     14.89  15.33  0.03 
58290.6613 HFOSC    V     14.83  14.81  0.03 
58290.6652 HFOSC    B     15.02  14.88  0.03 
58290.6697 HFOSC    U     13.94  14.63  0.03 
58290.6932 UVOT     UVW1  12.65  14.18  0.03 
58290.6950 UVOT     UVU   13.49  14.52  0.05 
58290.6967 UVOT     UVB   15.04  14.89  0.04 
58290.6984 UVOT     UVW2  12.45  14.29  0.03 
58290.7001 UVOT     UVV   14.91  14.88  0.05 
58290.7609 SLT      r     15.11  15.11  0.15 
58290.7613 SLT      i     15.30  15.30  0.12 
58290.7618 SLT      V     14.92  14.90  0.03 
58290.8954 IOI      H     14.84  16.22  0.03 
58290.9013 IOO      z     15.50  15.48  0.03 
58290.9018 IOO      i     15.31  15.31  0.03 
58290.9024 IOO      r     15.05  15.05  0.03 
58290.9029 IOO      g     14.94  14.94  0.03 
58290.9036 IOO      u     14.61  14.66  0.03 
58291.0128 IOO      B     15.16  15.02  0.03 
58291.0133 IOO      V     15.00  14.98  0.03 
58291.0139 IOO      r     15.10  15.10  0.03 
58291.0145 IOO      g     14.99  14.99  0.03 
58291.0151 IOO      i     15.35  15.35  0.03 
58291.1422 ANDICAM  B     15.16  15.02  0.05 
58291.1479 ANDICAM  I     14.96  15.40  0.08 
58291.1535 ANDICAM  H     14.95  16.33  0.06 
58291.1537 ANDICAM  R     15.02  15.19  0.07 
58291.1592 ANDICAM  J     15.18  16.07  0.03 
58291.1594 ANDICAM  V     15.06  15.05  0.07 
58291.1742 KPED     g     15.09  15.09  0.06 
58291.1749 KPED     r     15.17  15.17  0.05 
58291.1809 KPED     U     14.14  14.83  0.09 
58291.1955 MLO      R     15.02  15.19  0.05 
58291.2016 MLO      U     14.09  14.78  0.03 
58291.2084 MLO      B     15.14  15.00  0.06 
58291.2159 MLO      V     15.01  14.99  0.03 
58291.2226 MLO      I     15.02  15.46  0.03 
58291.2231 P60      r     15.13  15.13  0.03 
58291.2738 P48      r     15.16  15.16  0.04 ZTF
58291.5574 UVOT     UVW1  12.96  14.48  0.05 
58291.6946 UVOT     UVU   13.76  14.78  0.05 
58291.6963 UVOT     UVB   15.34  15.19  0.04 
58291.6981 UVOT     UVW2  12.77  14.61  0.03 
58291.6998 UVOT     UVV   15.25  15.23  0.05 
58291.7050 UVOT     UVM2  12.97  14.66  0.05 
58291.9193 IOI      H     15.05  16.43  0.03 
58291.9243 IOO      z     15.68  15.66  0.03 
58291.9253 IOO      i     15.51  15.51  0.03 
58291.9264 IOO      r     15.33  15.33  0.03 
58291.9275 IOO      g     15.20  15.20  0.03 
58291.9287 IOO      u     14.89  14.94  0.03 
58292.0204 IOO      B     15.37  15.23  0.03 
58292.0210 IOO      V     15.25  15.23  0.03 
58292.0216 IOO      r     15.36  15.36  0.03 
58292.0222 IOO      g     15.22  15.22  0.03 
58292.0228 IOO      i     15.55  15.55  0.03 
58292.0809 UVOT     UVU   13.86  14.88  0.05 
58292.0926 UVOT     UVW2  12.88  14.72  0.07 
58292.1440 ANDICAM  B     15.34  15.20  0.06 
58292.1497 ANDICAM  I     15.17  15.61  0.07 
58292.1555 ANDICAM  R     15.33  15.50  0.06 
58292.1568 ANDICAM  J     15.39  16.28  0.03 
58292.1612 ANDICAM  V     15.28  15.26  0.07 
58292.1668 ANDICAM  H     15.21  16.59  0.05 
58292.1807 P60      r     15.41  15.41  0.03 
58292.1866 KPED     g     15.22  15.22  0.04 
58292.1866 KPED     r     15.39  15.39  0.03 
58292.1962 KPED     U     14.34  15.03  0.03 
58292.2472 RATIR    i     15.59  15.59  0.03 
58292.2473 RATIR    g     15.28  15.28  0.03 
58292.2477 RATIR    r     15.41  15.41  0.03 
58292.2497 MLO      I     15.25  15.69  0.06 
58292.2498 RATIR    u     15.03  15.08  0.03 
58292.2565 MLO      R     15.32  15.49  0.05 
58292.2634 MLO      V     15.30  15.28  0.03 
58292.2702 MLO      B     15.37  15.23  0.03 
58292.2769 MLO      U     14.27  14.96  0.10 
58292.2795 UVOT     UVW1  13.25  14.77  0.03 
58292.2812 UVOT     UVU   13.90  14.92  0.05 
58292.2829 UVOT     UVB   15.49  15.34  0.05 
58292.2864 UVOT     UVV   15.40  15.37  0.06 
58292.2920 UVOT     UVM2  13.33  15.02  0.05 
58292.3452 RATIR    i     15.60  15.60  0.03 
58292.3457 RATIR    r     15.43  15.43  0.03 
58292.3556 RATIR    u     15.05  15.10  0.03 
58292.3556 RATIR    g     15.29  15.29  0.03 
58292.4257 RATIR    u     15.03  15.08  0.03 
58292.9388 IOI      H     15.19  16.57  0.03 
58292.9438 IOO      z     15.82  15.80  0.03 
58292.9448 IOO      i     15.68  15.68  0.03 
58292.9459 IOO      r     15.53  15.53  0.03 
58292.9470 IOO      g     15.39  15.39  0.03 
58292.9482 IOO      u     15.13  15.18  0.03 
58293.0538 IOO      B     15.54  15.40  0.03 
58293.0544 IOO      V     15.46  15.44  0.03 
58293.0549 IOO      r     15.54  15.54  0.03 
58293.0555 IOO      g     15.40  15.40  0.03 
58293.0561 IOO      i     15.70  15.70  0.03 
58293.1808 P60      r     15.53  15.53  0.03 
58293.1899 MLO      I     15.37  15.81  0.03 
58293.1899 MLO      U     14.46  15.15  0.03 
58293.1915 MLO      B     15.57  15.43  0.05 
58293.1917 MLO      V     15.51  15.49  0.06 
58293.1996 MLO      R     15.47  15.64  0.05 
58293.2117 P60      r     15.58  15.58  0.03 
58293.2440 P60      r     15.61  15.61  0.03 
58293.2461 P60      g     15.46  15.46  0.03 
58293.2481 P60      i     15.69  15.69  0.03 
58293.2498 RATIR    r     15.60  15.60  0.03 
58293.2519 RATIR    u     15.24  15.29  0.03 
58293.2523 P60      u     15.25  15.30  0.04 
58293.2696 RATIR    i     15.74  15.74  0.03 
58293.2697 RATIR    g     15.45  15.45  0.03 
58293.3617 RATIR    r     15.62  15.62  0.03 
58293.3711 RATIR    u     15.28  15.33  0.08 
58293.3782 RATIR    i     15.73  15.73  0.03 
58293.6751 UVOT     UVW2  13.39  15.22  0.06 
58293.7243 HFOSC    R     15.57  15.74  0.03 
58293.7270 HFOSC    I     15.40  15.84  0.03 
58293.7301 HFOSC    V     15.60  15.58  0.03 
58293.7348 HFOSC    B     15.68  15.54  0.03 
58293.7421 HFOSC    U     14.63  15.32  0.03 
58293.8105 UVOT     UVW1  13.64  15.17  0.05 
58293.8125 UVOT     UVU   14.32  15.34  0.05 
58293.8138 UVOT     UVB   15.80  15.65  0.05 
58293.8141 UVOT     UVW2  13.46  15.30  0.08 
58293.9202 IOI      H     15.19  16.57  0.03 
58293.9250 IOO      z     15.96  15.93  0.03 
58293.9261 IOO      i     15.84  15.84  0.03 
58293.9272 IOO      r     15.72  15.72  0.03 
58293.9283 IOO      g     15.60  15.60  0.03 
58293.9295 IOO      u     15.34  15.39  0.03 
58293.9304 IOO      V     15.65  15.63  0.03 
58294.1301 ANDICAM  B     15.74  15.60  0.10 
58294.1411 ANDICAM  I     15.42  15.86  0.05 
58294.1520 ANDICAM  R     15.59  15.76  0.06 
58294.1625 ANDICAM  J     15.44  16.33  0.03 
58294.1630 ANDICAM  V     15.74  15.72  0.03 
58294.1680 KPED     g     15.67  15.67  0.03 
58294.1727 KPED     r     15.77  15.77  0.03 
58294.1806 KPED     U     14.73  15.42  0.06 
58294.1809 P60      r     15.70  15.70  0.03 
58294.2022 MLO      R     15.64  15.81  0.04 
58294.2042 RATIR    i     15.89  15.89  0.03 
58294.2042 RATIR    g     15.67  15.67  0.03 
58294.2046 RATIR    r     15.77  15.77  0.03 
58294.2072 RATIR    u     15.43  15.48  0.05 
58294.2104 MLO      V     15.72  15.70  0.04 
58294.2132 P60      r     15.78  15.78  0.03 
58294.2153 P60      g     15.69  15.69  0.04 
58294.2174 P60      i     15.89  15.89  0.03 
58294.2215 P60      u     15.43  15.48  0.06 
58294.2318 MLO      B     15.79  15.65  0.05 
58294.2411 MLO      I     15.54  15.97  0.04 
58294.3078 P48      r     15.81  15.81  0.03 ZTF
58294.6006 UVOT     UVW2  13.96  15.80  0.12 
58294.6096 UVOT     UVW1  14.02  15.54  0.05 
58294.6112 UVOT     UVU   14.54  15.56  0.05 
58294.6123 UVOT     UVB   16.01  15.86  0.05 
58294.6150 UVOT     UVM2  13.97  15.66  0.11 
58294.6177 UVOT     UVV   15.97  15.94  0.07 
58294.6366 HFOSC    R     15.82  15.99  0.03 
58294.6394 HFOSC    I     15.60  16.04  0.03 
58294.6422 HFOSC    V     15.85  15.83  0.03 
58294.6455 HFOSC    B     15.90  15.76  0.03 
58294.6498 HFOSC    U     14.92  15.61  0.03 
58294.8944 IOI      H     15.49  16.87  0.03 
58294.9011 IOO      i     16.09  16.09  0.03 
58294.9021 IOO      r     15.98  15.98  0.03 
58294.9032 IOO      g     15.86  15.86  0.03 
58294.9044 IOO      u     15.63  15.68  0.07 
58294.9053 IOO      V     15.94  15.92  0.03 
58295.1518 KPED     g     15.93  15.93  0.03 
58295.1535 KPED     r     16.07  16.07  0.03 
58295.1599 KPED     U     15.00  15.69  0.05 
58295.1977 RATIR    i     16.15  16.15  0.03 
58295.1978 RATIR    g     15.94  15.94  0.03 
58295.1982 RATIR    r     16.07  16.07  0.03 
58295.2003 RATIR    u     15.66  15.71  0.04 
58295.2131 MLO      R     15.92  16.09  0.04 
58295.2162 MLO      I     15.78  16.22  0.04 
58295.2193 MLO      U     14.99  15.68  0.03 
58295.2224 MLO      B     16.03  15.89  0.03 
58295.2248 MLO      V     15.97  15.96  0.04 
58295.5787 UVOT     UVW1  14.14  15.66  0.06 
58295.6022 UVOT     UVW2  14.05  15.89  0.12 
58295.6128 UVOT     UVU   14.68  15.70  0.06 
58295.6134 UVOT     UVB   16.00  15.85  0.06 
58295.6164 UVOT     UVV   16.16  16.13  0.10 
58295.6177 UVOT     UVM2  14.02  15.71  0.06 
58295.9091 IOI      H     15.59  16.97  0.03 
58295.9141 IOO      z     16.34  16.32  0.03 
58295.9152 IOO      i     16.27  16.27  0.03 
58295.9163 IOO      r     16.17  16.17  0.03 
58295.9173 IOO      g     16.04  16.04  0.03 
58295.9185 IOO      u     15.82  15.87  0.03 
58295.9195 IOO      V     16.10  16.08  0.03 
58296.1643 KPED     g     16.10  16.10  0.03 
58296.1660 KPED     r     16.25  16.25  0.03 
58296.1735 KPED     U     15.20  15.89  0.03 
58296.2188 RATIR    r     16.27  16.27  0.03 
58296.2207 RATIR    u     15.85  15.90  0.03 
58296.2300 RATIR    g     16.10  16.10  0.03 
58296.2301 RATIR    i     16.33  16.33  0.03 
58296.3600 MLO      U     15.18  15.87  0.09 
58296.3625 MLO      B     16.17  16.03  0.07 
58296.3650 MLO      V     16.19  16.17  0.03 
58296.3674 MLO      R     16.12  16.29  0.03 
58296.3698 MLO      I     15.94  16.38  0.05 
58296.5382 UVOT     UVU   14.86  15.88  0.05 
58296.5509 UVOT     UVW2  14.24  16.07  0.08 
58296.6646 LOT      B     16.24  16.10  0.05 
58296.6677 LOT      V     16.21  16.19  0.04 
58296.6742 UVOT     UVU   14.85  15.87  0.05 
58296.6755 UVOT     UVW1  14.37  15.89  0.05 
58296.6779 UVOT     UVB   16.24  16.09  0.05 
58296.6803 UVOT     UVW2  14.36  16.20  0.07 
58296.6816 LOT      g     16.13  16.13  0.05 
58296.6827 UVOT     UVV   16.25  16.22  0.08 
58296.6840 LOT      r     16.31  16.31  0.03 
58296.6846 UVOT     UVM2  14.30  15.99  0.06 
58296.6865 LOT      i     16.38  16.38  0.03 
58296.7134 HFOSC    I     15.98  16.42  0.03 
58296.7323 HFOSC    V     16.23  16.21  0.03 
58296.7364 HFOSC    B     16.22  16.08  0.03 
58296.7452 HFOSC    U     15.22  15.91  0.03 
58296.8916 IOI      H     15.58  16.96  0.03 
58296.8968 IOO      z     16.45  16.43  0.03 
58296.8979 IOO      i     16.40  16.40  0.03 
58296.8990 IOO      r     16.32  16.32  0.03 
58296.9001 IOO      g     16.15  16.15  0.03 
58296.9013 IOO      u     15.94  15.99  0.03 
58296.9022 IOO      V     16.25  16.23  0.03 
58296.9028 IOO      B     16.24  16.10  0.03 
58297.2033 MLO      I     16.04  16.48  0.04 
58297.2064 MLO      U     15.24  15.93  0.03 
58297.2096 MLO      B     16.25  16.11  0.03 
58297.2120 MLO      V     16.25  16.24  0.03 
58297.2143 MLO      R     16.24  16.41  0.04 
58297.2440 P60      r     16.32  16.32  0.03 
58297.2764 P60      r     16.34  16.34  0.03 
58297.2785 P60      g     16.26  16.26  0.03 
58297.2805 P60      i     16.47  16.47  0.03 
58297.2847 P60      u     15.99  16.04  0.08 
58297.2934 P48      r     16.36  16.36  0.04 ZTF
58297.5386 UVOT     UVW2  14.46  16.30  0.07 
58297.6294 LOT      B     16.31  16.17  0.05 
58297.6325 LOT      V     16.30  16.28  0.03 
58297.6351 LOT      g     16.23  16.23  0.05 
58297.6375 LOT      r     16.43  16.43  0.03 
58297.6401 LOT      i     16.49  16.49  0.03 
58297.7977 UVOT     UVW2  14.41  16.25  0.07 
58297.8872 IOI      H     15.70  17.08  0.03 
58297.8918 IOO      z     16.54  16.52  0.03 
58297.8924 IOO      i     16.50  16.50  0.03 
58297.8931 IOO      r     16.42  16.42  0.03 
58297.8937 IOO      g     16.23  16.23  0.03 
58297.8946 IOO      u     16.02  16.07  0.05 
58297.8956 IOO      V     16.35  16.33  0.03 
58297.8962 IOO      B     16.34  16.20  0.03 
58298.1640 RATIR    i     16.53  16.53  0.03 
58298.1642 RATIR    g     16.27  16.27  0.03 
58298.1646 RATIR    r     16.43  16.43  0.03 
58298.1666 RATIR    u     16.13  16.18  0.03 
58298.1934 UVOT     UVM2  14.53  16.22  0.06 
58298.2064 UVOT     UVW2  14.44  16.28  0.08 
58298.3932 UVOT     UVW1  14.55  16.07  0.05 
58298.3953 UVOT     UVU   14.96  15.99  0.05 
58298.3967 UVOT     UVB   16.35  16.20  0.05 
58298.4001 UVOT     UVW2  14.52  16.35  0.07 
58298.4011 UVOT     UVM2  14.64  16.33  0.06 
58298.4035 UVOT     UVV   16.47  16.44  0.08 
58298.6297 SLT      B     16.36  16.22  0.03 
58298.6327 SLT      V     16.40  16.38  0.03 
58298.6350 SLT      R     16.24  16.41  0.03 
58298.6374 SLT      r     16.50  16.50  0.03 
58298.6397 SLT      i     16.58  16.58  0.03 
58298.7720 HFOSC    R     16.38  16.55  0.03 
58298.7778 HFOSC    I     16.15  16.59  0.03 
58298.7839 HFOSC    V     16.43  16.41  0.03 
58298.7885 HFOSC    B     16.41  16.27  0.03 
58298.7939 HFOSC    U     15.38  16.07  0.03 
58298.8973 IOI      H     15.78  17.16  0.03 
58298.9022 IOO      z     16.64  16.62  0.03 
58298.9028 IOO      i     16.59  16.59  0.03 
58298.9034 IOO      r     16.52  16.52  0.03 
58298.9040 IOO      g     16.31  16.31  0.03 
58298.9050 IOO      u     16.10  16.15  0.04 
58298.9059 IOO      V     16.44  16.42  0.03 
58298.9066 IOO      B     16.41  16.27  0.03 
58299.1624 KPED     g     16.34  16.34  0.05 
58299.1640 KPED     r     16.55  16.55  0.04 
58299.1663 RATIR    i     16.66  16.66  0.03 
58299.1664 RATIR    g     16.35  16.35  0.03 
58299.1670 RATIR    r     16.60  16.60  0.03 
58299.1750 WIRC     J     16.16  17.06  0.03 
58299.1810 WIRC     H     15.87  17.25  0.03 
58299.1879 WIRC     Ks    15.48  17.32  0.03 
58299.2012 P60      r     16.61  16.61  0.03 
58299.2112 P60      r     16.57  16.57  0.03 
58299.2429 P60      r     16.53  16.53  0.03 
58299.2450 P60      g     16.37  16.37  0.03 
58299.2471 P60      i     16.63  16.63  0.03 
58299.2512 P60      u     16.17  16.22  0.03 
58299.5198 UVOT     UVW1  14.76  16.29  0.06 
58299.7181 HFOSC    R     16.55  16.72  0.03 
58299.7205 UVOT     UVW1  14.80  16.32  0.05 
58299.7236 UVOT     UVU   15.14  16.17  0.05 
58299.7282 UVOT     UVW2  14.79  16.62  0.07 
58299.7341 UVOT     UVM2  14.89  16.58  0.06 
58299.7366 HFOSC    V     16.57  16.55  0.03 
58299.7430 HFOSC    B     16.55  16.41  0.03 
58299.7504 HFOSC    U     15.55  16.24  0.03 
58299.7549 HFOSC    I     16.33  16.77  0.03 
58299.8863 IOI      H     16.03  17.41  0.03 
58299.8912 IOO      z     16.79  16.77  0.03 
58299.8925 IOO      r     16.70  16.70  0.03 
58299.8931 IOO      g     16.50  16.50  0.03 
58299.8940 IOO      u     16.30  16.35  0.03 
58299.8950 IOO      V     16.58  16.56  0.03 
58299.8957 IOO      B     16.58  16.44  0.03 
58300.1576 KPED     g     16.53  16.53  0.03 
58300.1593 KPED     r     16.74  16.74  0.03 
58300.1599 WIRC     Ks    15.65  17.49  0.03 
58300.1689 KPED     U     15.59  16.28  0.03 
58300.1700 WIRC     H     16.03  17.41  0.03 
58300.1788 WIRC     J     16.35  17.25  0.03 
58300.1795 P60      r     16.74  16.74  0.03 
58300.2021 RATIR    i     16.85  16.85  0.03 
58300.2022 RATIR    g     16.53  16.53  0.03 
58300.2026 RATIR    r     16.76  16.76  0.03 
58300.2047 RATIR    u     16.25  16.30  0.03 
58300.3234 RATIR    u     16.33  16.38  0.03 
58300.3247 RATIR    r     16.78  16.78  0.03 
58300.3249 RATIR    g     16.55  16.55  0.03 
58300.3249 RATIR    i     16.84  16.84  0.03 
58300.3336 P48      r     16.73  16.73  0.04 ZTF
58300.6233 UVOT     UVU   15.37  16.39  0.05 
58300.6410 UVOT     UVW2  15.03  16.86  0.07 
58300.6512 UVOT     UVW1  14.97  16.50  0.06 
58300.6603 UVOT     UVM2  15.10  16.79  0.06 
58300.9067 IOI      H     16.03  17.41  0.03 
58300.9114 IOO      z     16.89  16.87  0.03 
58300.9120 IOO      i     16.89  16.89  0.03 
58300.9127 IOO      r     16.85  16.85  0.03 
58300.9133 IOO      g     16.61  16.61  0.03 
58300.9142 IOO      u     16.43  16.48  0.03 
58300.9152 IOO      V     16.72  16.70  0.03 
58300.9158 IOO      B     16.70  16.56  0.03 
58301.1676 WIRC     Ks    15.68  17.52  0.03 
58301.1833 WIRC     H     16.06  17.44  0.03 
58301.1967 WIRC     J     16.42  17.32  0.03 
58301.2077 RATIR    i     16.96  16.96  0.03 
58301.2077 RATIR    g     16.66  16.66  0.03 
58301.2081 RATIR    r     16.89  16.89  0.03 
58301.3219 RATIR    r     16.89  16.89  0.03 
58301.3223 RATIR    i     16.98  16.98  0.03 
58301.3227 RATIR    g     16.70  16.70  0.03 
58301.6483 UVOT     UVW2  15.26  17.10  0.07 
58301.7902 UVOT     UVW1  15.31  16.84  0.06 
58301.7919 UVOT     UVU   15.60  16.62  0.06 
58301.7936 UVOT     UVW2  15.35  17.18  0.07 
58301.8010 UVOT     UVM2  15.41  17.11  0.06 
58301.8974 IOI      H     16.19  17.57  0.03 
58301.9021 IOO      z     17.06  17.04  0.03 
58301.9028 IOO      i     17.07  17.07  0.03 
58301.9034 IOO      r     17.03  17.03  0.03 
58301.9040 IOO      g     16.79  16.79  0.03 
58301.9049 IOO      u     16.62  16.67  0.03 
58301.9059 IOO      V     16.92  16.90  0.03 
58301.9065 IOO      B     16.89  16.75  0.03 
58302.0430 UVOT     UVW1  15.39  16.91  0.06 
58302.0436 UVOT     UVU   15.61  16.63  0.06 
58302.0465 UVOT     UVW2  15.41  17.24  0.07 
58302.0491 UVOT     UVM2  15.40  17.09  0.06 
58302.1568 KPED     g     16.88  16.88  0.03 
58302.1586 KPED     r     17.11  17.11  0.03 
58302.1669 KPED     U     15.90  16.59  0.06 
58302.2014 RATIR    i     17.18  17.18  0.03 
58302.2014 RATIR    g     16.88  16.88  0.03 
58302.2019 RATIR    r     17.13  17.13  0.03 
58302.2747 P60      r     17.09  17.09  0.03 
58302.2813 RATIR    i     17.18  17.18  0.03 
58302.2813 RATIR    g     16.89  16.89  0.03 
58302.2817 RATIR    r     17.15  17.15  0.03 
58302.3064 P60      r     17.22  17.22  0.03 
58302.3085 P60      g     16.93  16.93  0.03 
58302.3106 P60      i     17.14  17.14  0.03 
58302.3147 P60      u     16.72  16.77  0.03 
58302.3838 UVOT     UVM2  15.51  17.20  0.07 
58302.3999 UVOT     UVW2  15.49  17.33  0.08 
58302.6214 ASTROSAT F172  17.49  17.49  0.08 
58302.7375 ASTROSAT F172  17.46  17.46  0.05 
58302.8299 ASTROSAT F172  17.50  17.50  0.16 
58302.8871 IOI      H     16.19  17.57  0.03 
58302.8917 IOO      z     17.23  17.21  0.03 
58302.8924 IOO      i     17.27  17.27  0.03 
58302.8930 IOO      r     17.28  17.28  0.03 
58302.8936 IOO      g     16.99  16.99  0.03 
58302.8946 IOO      u     16.80  16.85  0.06 
58302.8955 IOO      V     17.13  17.11  0.03 
58302.8961 IOO      B     17.11  16.97  0.03 
58303.1742 UVOT     UVW1  15.57  17.10  0.06 
58303.1792 P60      r     17.29  17.29  0.03 
58303.1956 MLO      R     17.18  17.35  0.03 
58303.1981 MLO      I     16.89  17.33  0.04 
58303.2014 MLO      U     16.15  16.84  0.03 
58303.2044 MLO      B     17.13  16.99  0.04 
58303.2108 P60      r     17.31  17.31  0.03 
58303.2129 P60      g     17.03  17.03  0.03 
58303.2150 P60      i     17.31  17.31  0.03 
58303.2191 P60      u     16.83  16.88  0.03 
58303.2577 UVOT     UVW2  15.81  17.64  0.09 
58303.2984 P48      r     17.29  17.29  0.04 ZTF
58303.7814 UVOT     UVW1  15.69  17.22  0.07 
58303.7829 UVOT     UVU   15.85  16.88  0.06 
58303.7865 UVOT     UVW2  15.83  17.66  0.07 
58303.7910 UVOT     UVM2  15.84  17.53  0.07 
58303.8998 IOI      H     16.06  17.44  0.03 
58303.9044 IOO      z     17.23  17.21  0.03 
58303.9050 IOO      i     17.33  17.33  0.03 
58303.9057 IOO      r     17.32  17.32  0.03 
58303.9063 IOO      g     17.09  17.09  0.03 
58303.9072 IOO      u     16.91  16.96  0.03 
58303.9082 IOO      V     17.20  17.18  0.03 
58303.9088 IOO      B     17.17  17.03  0.03 
58304.1707 UVOT     UVU   15.95  16.98  0.06 
58304.1834 UVOT     UVW2  15.83  17.66  0.08 
58304.2527 P60      r     17.28  17.28  0.03 
58304.2844 P60      r     17.31  17.31  0.03 
58304.2865 P60      g     17.10  17.10  0.03 
58304.2885 P60      i     17.28  17.28  0.03 
58304.2927 P60      u     16.90  16.95  0.03 
58304.3141 RATIR    i     17.32  17.32  0.03 
58304.3141 RATIR    g     17.11  17.11  0.03 
58304.3146 RATIR    r     17.30  17.30  0.03 
58304.3869 RATIR    i     17.30  17.30  0.03 
58304.3874 RATIR    r     17.30  17.30  0.03 
58304.7988 HFOSC    R     17.15  17.32  0.03 
58304.8045 HFOSC    I     16.80  17.24  0.03 
58304.8103 HFOSC    V     17.21  17.19  0.03 
58304.8177 HFOSC    B     17.16  17.02  0.03 
58305.1713 UVOT     UVW2  15.84  17.68  0.07 
58305.2005 MLO      R     17.19  17.36  0.03 
58305.2028 MLO      I     16.94  17.37  0.05 
58305.2059 MLO      U     16.28  16.97  0.03 
58305.2090 MLO      B     17.21  17.07  0.03 
58305.2113 MLO      V     17.26  17.25  0.03 
58305.2926 P60      r     17.33  17.33  0.03 
58305.2934 P60      r     17.29  17.29  0.03 
58305.3238 P60      r     17.27  17.27  0.03 
58305.3246 P60      r     17.27  17.27  0.03 
58305.3268 RATIR    g     17.15  17.15  0.03 
58305.3356 RATIR    i     17.30  17.30  0.03 
58305.3357 RATIR    r     17.31  17.31  0.03 
58305.6355 UVOT     UVW1  15.79  17.32  0.07 
58305.6369 UVOT     UVU   16.02  17.05  0.07 
58305.6397 UVOT     UVW2  15.85  17.69  0.08 
58305.8862 IOI      H     16.16  17.54  0.03 
58305.9010 IOO      z     17.29  17.27  0.03 
58305.9016 IOO      i     17.35  17.35  0.03 
58305.9023 IOO      r     17.36  17.36  0.03 
58305.9029 IOO      g     17.19  17.19  0.03 
58305.9038 IOO      u     17.08  17.13  0.03 
58305.9048 IOO      V     17.28  17.26  0.03 
58305.9054 IOO      B     17.25  17.11  0.03 
58306.1897 P48      r     17.44  17.44  0.05 ZTF
58306.1943 KPED     g     17.26  17.26  0.03 
58306.1960 KPED     r     17.43  17.43  0.03 
58306.2184 P60      r     17.41  17.41  0.03 
58306.2298 UVOT     UVM2  16.01  17.70  0.08 
58306.2471 UVOT     UVW2  16.10  17.94  0.09 
58306.2488 P60      r     17.41  17.41  0.03 
58306.2496 P60      r     17.34  17.34  0.03 
58306.2667 RATIR    g     17.26  17.26  0.03 
58306.2757 RATIR    r     17.43  17.43  0.03 
58306.2759 RATIR    i     17.43  17.43  0.03 
58306.2800 P60      r     17.42  17.42  0.03 
58306.2808 P60      r     17.40  17.40  0.03 
58306.3111 P60      r     17.39  17.39  0.03 
58306.3120 P60      r     17.46  17.46  0.03 
58306.3423 P60      r     17.37  17.37  0.03 
58306.3431 P60      r     17.36  17.36  0.03 
58306.3475 RATIR    i     17.47  17.47  0.03 
58306.3846 RATIR    g     17.25  17.25  0.03 
58306.3850 RATIR    r     17.43  17.43  0.03 
58306.6311 HFOSC    R     17.35  17.52  0.03 
58306.6347 HFOSC    I     16.98  17.42  0.03 
58306.6482 HFOSC    V     17.43  17.41  0.03 
58306.6528 HFOSC    B     17.37  17.23  0.03 
58306.6582 HFOSC    U     16.44  17.13  0.03 
58306.7705 UVOT     UVW1  16.04  17.56  0.08 
58306.7721 UVOT     UVU   16.23  17.25  0.08 
58306.7756 UVOT     UVW2  16.08  17.92  0.09 
58306.7799 UVOT     UVM2  16.28  17.97  0.09 
58306.8871 IOI      H     16.41  17.79  0.03 
58306.9012 IOO      z     17.40  17.38  0.03 
58306.9018 IOO      i     17.51  17.51  0.03 
58306.9024 IOO      r     17.52  17.52  0.03 
58306.9030 IOO      g     17.33  17.33  0.03 
58306.9040 IOO      u     17.24  17.29  0.03 
58306.9049 IOO      V     17.46  17.44  0.03 
58306.9056 IOO      B     17.42  17.28  0.03 
58307.1594 UVOT     UVW1  16.15  17.67  0.08 
58307.1605 UVOT     UVW1  16.16  17.68  0.08 
58307.1614 UVOT     UVU   16.24  17.27  0.08 
58307.1619 UVOT     UVU   16.24  17.27  0.08 
58307.1634 UVOT     UVW2  16.22  18.06  0.14 
58307.1654 UVOT     UVW2  16.21  18.05  0.09 
58307.1682 UVOT     UVM2  16.22  17.91  0.09 
58307.1699 UVOT     UVM2  16.22  17.91  0.09 
58307.1900 P60      r     17.51  17.51  0.03 
58307.2217 P60      r     17.56  17.56  0.03 
58307.2238 P60      g     17.36  17.36  0.03 
58307.2258 P60      i     17.55  17.55  0.03 
58307.2305 P60      r     17.54  17.54  0.03 
58307.2494 P60      r     17.55  17.55  0.03 
58307.6653 SLT      B     17.52  17.38  0.03 
58307.6706 SLT      R     17.42  17.59  0.03 
58307.6729 SLT      r     17.70  17.70  0.07 
58307.6752 SLT      i     17.64  17.64  0.04 
58307.6960 UVOT     UVW1  16.19  17.71  0.07 
58307.7129 UVOT     UVW2  16.33  18.17  0.10 
58307.8887 IOI      H     16.54  17.92  0.06 
58307.9182 IOO      u     17.40  17.45  0.03 
58307.9192 IOO      g     17.47  17.47  0.03 
58307.9199 IOO      r     17.63  17.63  0.03 
58307.9206 IOO      i     17.65  17.65  0.03 
58307.9213 IOO      z     17.53  17.51  0.03 
58307.9220 IOO      B     17.56  17.42  0.03 
58307.9227 IOO      V     17.57  17.55  0.03 
58308.1544 UVOT     UVW1  16.25  17.77  0.08 
58308.1555 UVOT     UVW1  16.25  17.77  0.08 
58308.1565 UVOT     UVU   16.42  17.45  0.08 
58308.1571 UVOT     UVU   16.42  17.45  0.08 
58308.1587 UVOT     UVW2  16.45  18.29  0.09 
58308.1608 UVOT     UVW2  16.45  18.29  0.09 
58308.1640 UVOT     UVM2  16.36  18.05  0.09 
58308.1657 UVOT     UVM2  16.36  18.05  0.09 
58308.3218 RATIR    i     17.69  17.69  0.03 
58308.3248 RATIR    g     17.53  17.53  0.03 
58308.3293 RATIR    r     17.72  17.72  0.03 
58308.6181 HFOSC    R     17.60  17.77  0.03 
58308.6244 HFOSC    I     17.24  17.68  0.03 
58308.6275 HFOSC    V     17.69  17.67  0.03 
58308.6316 HFOSC    B     17.60  17.46  0.03 
58308.6372 HFOSC    U     16.63  17.32  0.03 
58308.7631 UVOT     UVU   16.45  17.47  0.06 
58308.7789 UVOT     UVW2  16.38  18.21  0.10 
58308.8877 IOO      u     17.42  17.47  0.03 
58308.8887 IOO      g     17.55  17.55  0.03 
58308.8894 IOO      r     17.75  17.75  0.03 
58308.8901 IOO      i     17.72  17.72  0.03 
58308.8907 IOO      z     17.60  17.58  0.03 
58308.8914 IOO      B     17.62  17.48  0.03 
58308.8921 IOO      V     17.68  17.66  0.03 
58309.2251 UVOT     UVW1  16.19  17.71  0.08 
58309.2266 UVOT     UVU   16.59  17.62  0.08 
58309.2300 UVOT     UVW2  16.38  18.21  0.09 
58309.2345 UVOT     UVM2  16.43  18.12  0.09 
58309.9148 IOO      z     17.70  17.68  0.03 
58309.9156 IOO      i     17.83  17.83  0.03 
58309.9164 IOO      r     17.84  17.84  0.03 
58309.9173 IOO      g     17.67  17.67  0.03 
58309.9185 IOO      u     17.63  17.68  0.03 
58309.9198 IOO      B     17.76  17.62  0.03 
58309.9206 IOO      V     17.75  17.73  0.03 
58310.2153 UVOT     UVW1  16.39  17.92  0.09 
58310.2168 UVOT     UVU   16.59  17.62  0.08 
58310.2202 UVOT     UVW2  16.61  18.45  0.10 
58310.2244 UVOT     UVM2  16.58  18.27  0.10 
58310.6845 UVOT     UVM2  16.90  18.59  0.11 
58310.7014 UVOT     UVW1  16.80  18.32  0.12 
58310.9035 IOI      H     16.76  18.14  0.03 
58310.9090 IOO      z     17.90  17.88  0.03 
58310.9099 IOO      i     18.02  18.02  0.03 
58310.9107 IOO      r     18.10  18.10  0.03 
58310.9116 IOO      g     17.90  17.90  0.03 
58310.9128 IOO      u     17.84  17.89  0.05 
58310.9140 IOO      B     18.00  17.86  0.03 
58310.9148 IOO      V     18.04  18.02  0.03 
58311.1564 UVOT     UVW1  16.87  18.39  0.11 
58311.1579 UVOT     UVU   16.81  17.83  0.10 
58311.1613 UVOT     UVW2  17.04  18.88  0.12 
58311.1658 UVOT     UVM2  16.87  18.57  0.11 
58311.1896 P48      r     18.10  18.10  0.07 ZTF
58311.3566 RATIR    i     18.13  18.13  0.03 
58311.3567 RATIR    g     17.98  17.98  0.03 
58311.3574 RATIR    r     18.08  18.08  0.03 
58311.7563 UVOT     UVW1  16.73  18.25  0.11 
58311.7577 UVOT     UVU   16.98  18.00  0.10 
58311.7608 UVOT     UVW2  16.90  18.74  0.11 
58311.7651 UVOT     UVM2  17.03  18.72  0.11 
58311.9032 IOO      z     17.90  17.88  0.03 
58311.9041 IOO      i     18.15  18.15  0.03 
58311.9049 IOO      r     18.17  18.17  0.03 
58311.9058 IOO      g     18.03  18.03  0.03 
58311.9070 IOO      u     17.97  18.02  0.03 
58311.9083 IOO      B     18.07  17.93  0.03 
58311.9091 IOO      V     18.14  18.12  0.03 
58311.9229 IOI      H     16.73  18.11  0.05 
58312.2887 RATIR    i     18.07  18.07  0.03 
58312.3649 RATIR    g     18.07  18.07  0.03 
58312.3653 RATIR    r     18.14  18.14  0.03 
58312.3813 RATIR    i     18.10  18.10  0.08 
58312.4158 UVOT     UVW1  16.93  18.45  0.10 
58312.4169 UVOT     UVU   16.98  18.00  0.09 
58312.4210 UVOT     UVW2  17.04  18.88  0.11 
58312.4248 UVOT     UVM2  16.98  18.67  0.10 
58312.9042 IOI      H     16.69  18.07  0.05 
58312.9095 IOO      z     17.90  17.88  0.03 
58312.9104 IOO      i     18.08  18.08  0.03 
58312.9112 IOO      r     18.19  18.19  0.03 
58312.9121 IOO      g     18.03  18.03  0.03 
58312.9133 IOO      u     18.01  18.06  0.03 
58312.9145 IOO      B     18.13  17.99  0.03 
58312.9153 IOO      V     18.13  18.11  0.03 
58313.1991 RATIR    r     18.17  18.17  0.04 
58313.2401 MLO      B     18.13  17.99  0.04 
58313.2408 RATIR    i     18.13  18.13  0.03 
58313.2409 RATIR    g     18.05  18.05  0.03 
58313.2531 MLO      V     18.14  18.13  0.03 
58313.2573 MLO      R     18.03  18.20  0.03 
58313.2601 MLO      I     17.68  18.11  0.03 
58313.2633 MLO      U     17.22  17.91  0.03 
58313.3201 RATIR    r     18.16  18.16  0.03 
58313.3314 RATIR    i     18.10  18.10  0.03 
58313.3416 RATIR    g     18.04  18.04  0.03 
58313.9127 IOI      H     16.66  18.04  0.05 
58313.9183 IOO      z     17.86  17.84  0.03 
58313.9192 IOO      i     18.13  18.13  0.03 
58313.9200 IOO      r     18.22  18.22  0.03 
58313.9209 IOO      g     18.11  18.11  0.03 
58313.9221 IOO      u     18.12  18.17  0.03 
58313.9233 IOO      B     18.18  18.04  0.03 
58313.9242 IOO      V     18.17  18.15  0.03 
58314.7506 UVOT     UVW1  17.12  18.64  0.11 
58314.7512 UVOT     UVU   17.22  18.24  0.11 
58314.7537 UVOT     UVW2  17.24  19.08  0.14 
58314.7568 UVOT     UVM2  17.51  19.20  0.18 
58314.9175 IOI      H     17.05  18.43  0.03 
58314.9319 IOO      z     18.03  18.01  0.03 
58314.9327 IOO      i     18.30  18.30  0.03 
58314.9336 IOO      r     18.35  18.35  0.03 
58314.9344 IOO      g     18.23  18.23  0.03 
58314.9356 IOO      u     18.22  18.27  0.03 
58314.9369 IOO      B     18.36  18.22  0.03 
58314.9377 IOO      V     18.35  18.33  0.03 
58315.6661 UVOT     UVW1  17.16  18.68  0.14 
58315.8943 IOI      H     17.17  18.55  0.08 
58315.9366 IOO      z     18.31  18.29  0.07 
58315.9375 IOO      i     18.50  18.50  0.03 
58315.9384 IOO      r     18.52  18.52  0.03 
58315.9392 IOO      g     18.38  18.38  0.03 
58315.9405 IOO      u     18.37  18.42  0.05 
58315.9417 IOO      B     18.48  18.34  0.03 
58315.9425 IOO      V     18.51  18.49  0.03 
58316.1669 RATIR    i     18.49  18.49  0.03 
58316.1670 RATIR    g     18.41  18.41  0.03 
58316.1674 RATIR    r     18.61  18.61  0.04 
58316.5242 UVOT     UVW1  17.28  18.80  0.11 
58316.5264 UVOT     UVU   17.35  18.37  0.12 
58316.5314 UVOT     UVW2  17.38  19.21  0.12 
58316.5376 UVOT     UVM2  17.57  19.26  0.14 
58316.8993 IOO      z     18.31  18.28  0.03 
58316.9009 IOO      i     18.56  18.56  0.03 
58316.9020 IOO      r     18.65  18.65  0.03 
58316.9031 IOO      g     18.50  18.50  0.03 
58316.9050 IOO      u     18.39  18.44  0.03 
58316.9067 IOO      B     18.59  18.45  0.03 
58316.9075 IOO      V     18.63  18.61  0.03 
58316.9279 IOI      H     17.39  18.77  0.08 
58317.9005 IOI      H     17.28  18.66  0.12 
58317.9509 IOO      z     18.46  18.43  0.03 
58317.9524 IOO      i     18.57  18.57  0.03 
58317.9535 IOO      r     18.69  18.69  0.03 
58317.9546 IOO      g     18.57  18.57  0.03 
58317.9558 IOO      u     18.41  18.46  0.03 
58317.9582 IOO      B     18.68  18.54  0.03 
58317.9591 IOO      V     18.67  18.65  0.04 
58318.9173 IOO      g     18.79  18.79  0.03 
58318.9184 IOO      r     18.82  18.82  0.03 
58318.9195 IOO      B     18.83  18.69  0.03 
58318.9206 IOO      z     18.46  18.44  0.04 
58318.9216 IOO      u     18.62  18.67  0.06 
58318.9263 UVOT     UVW1  17.41  18.93  0.13 
58318.9284 UVOT     UVU   17.75  18.77  0.15 
58318.9330 UVOT     UVW2  17.64  19.47  0.15 
58318.9389 UVOT     UVM2  17.64  19.33  0.15 
58319.3325 UVOT     UVW1  17.67  19.19  0.12 
58320.2425 UVOT     UVW1  17.56  19.09  0.14 
58320.2449 UVOT     UVU   17.85  18.87  0.14 
58320.2504 UVOT     UVW2  17.76  19.59  0.15 
58320.2575 UVOT     UVM2  17.84  19.53  0.16 
58320.9085 IOI      H     17.61  18.99  0.11 
58321.2115 P48      r     19.08  19.08  0.18 ZTF
58321.9086 IOI      H     17.71  19.09  0.08 
58321.9324 IOO      z     18.69  18.67  0.04 
58321.9339 IOO      i     19.01  19.01  0.04 
58321.9350 IOO      r     19.10  19.10  0.03 
58321.9361 IOO      g     19.00  19.00  0.03 
58321.9380 IOO      u     18.92  18.97  0.05 
58321.9397 IOO      B     19.02  18.88  0.03 
58321.9405 IOO      V     19.06  19.04  0.05 
58322.1578 RATIR    i     19.03  19.03  0.03 
58322.1578 RATIR    g     18.97  18.97  0.05 
58322.1582 RATIR    r     19.10  19.10  0.05 
58322.2224 WIRC     J     18.08  18.98  0.03 
58322.2303 MLO      U     18.14  18.83  0.08 
58322.2337 MLO      R     18.96  19.13  0.04 
58322.2354 MLO      B     19.04  18.90  0.03 
58322.2363 UVOT     UVW1  17.68  19.20  0.14 
58322.2385 UVOT     UVU   18.09  19.12  0.18 
58322.2385 MLO      V     19.13  19.12  0.04 
58322.2394 WIRC     H     17.81  19.19  0.03 
58322.2436 UVOT     UVW2  17.83  19.66  0.16 
58322.2438 MLO      I     18.64  19.08  0.04 
58322.2501 UVOT     UVM2  17.75  19.45  0.15 
58322.2565 WIRC     Ks    17.09  18.93  0.03 
58322.8825 IOO      z     18.74  18.71  0.04 
58322.8846 IOO      i     19.01  19.01  0.04 
58322.8860 IOO      r     19.16  19.16  0.04 
58322.8874 IOO      g     19.08  19.08  0.03 
58322.8895 IOO      u     19.04  19.09  0.07 
58322.8916 IOO      B     19.15  19.01  0.03 
58322.8929 IOO      V     19.21  19.19  0.04 
58322.9345 IOI      H     17.71  19.09  0.06 
58323.1569 RATIR    i     19.06  19.06  0.04 
58323.1569 RATIR    g     19.13  19.13  0.05 
58323.1575 RATIR    r     19.27  19.27  0.07 
58323.8964 IOO      z     18.85  18.82  0.05 
58323.8967 UVOT     UVW1  17.71  19.23  0.17 
58323.8981 UVOT     UVU   18.05  19.08  0.20 
58323.8985 IOO      i     19.12  19.12  0.05 
58323.8999 IOO      r     19.32  19.32  0.04 
58323.9013 IOO      g     19.18  19.18  0.03 
58323.9014 UVOT     UVW2  17.88  19.72  0.18 
58323.9034 IOO      u     19.07  19.12  0.05 
58323.9054 IOO      B     19.33  19.19  0.03 
58323.9055 UVOT     UVM2  17.87  19.56  0.18 
58323.9068 IOO      V     19.36  19.34  0.05 
58323.9121 IOI      H     17.84  19.22  0.08 
58324.1610 UVOT     UVW1  17.81  19.33  0.16 
58324.1618 UVOT     UVU   18.63  19.65  0.26 
58324.1653 UVOT     UVW2  18.18  20.02  0.19 
58324.1682 UVOT     UVM2  18.18  19.87  0.20 
58324.1762 RATIR    g     19.18  19.18  0.07 
58324.1764 RATIR    i     19.33  19.33  0.07 
58324.1767 RATIR    r     19.23  19.23  0.07 
58324.1983 MLO      B     19.25  19.11  0.04 
58324.2034 MLO      V     19.31  19.29  0.05 
58324.2045 MLO      U     18.25  18.94  0.03 
58324.2076 MLO      R     19.27  19.44  0.04 
58324.8885 IOO      z     19.01  18.98  0.05 
58324.8906 IOO      i     19.42  19.42  0.05 
58324.8920 IOO      r     19.40  19.40  0.05 
58324.8934 IOO      g     19.37  19.37  0.05 
58324.8955 IOO      u     19.20  19.25  0.08 
58324.8975 IOO      B     19.34  19.20  0.05 
58324.8989 IOO      V     19.46  19.44  0.06 
58324.9044 IOI      H     17.81  19.19  0.09 
58325.3575 UVOT     UVW1  18.12  19.65  0.19 
58325.3597 UVOT     UVU   18.34  19.37  0.20 
58325.3648 UVOT     UVW2  18.16  20.00  0.19 
58325.8804 IOO      z     18.95  18.92  0.07 
58325.8831 IOO      i     19.40  19.40  0.04 
58325.8858 IOO      r     19.50  19.50  0.04 
58325.8885 IOO      g     19.39  19.39  0.04 
58325.8912 IOO      u     19.35  19.40  0.10 
58325.8939 IOO      B     19.42  19.28  0.04 
58325.8959 IOO      V     19.46  19.44  0.05 
58326.1669 UVOT     UVW1  18.18  19.71  0.21 
58326.1686 UVOT     UVU   18.28  19.30  0.21 
58326.1726 UVOT     UVW2  18.18  20.02  0.21 
58326.2007 MLO      U     18.43  19.12  0.10 
58326.2075 MLO      B     19.46  19.32  0.04 
58326.2120 MLO      V     19.56  19.55  0.06 
58326.2165 MLO      R     19.39  19.56  0.04 
58326.9201 IOO      z     19.21  19.19  0.05 
58326.9228 IOO      i     19.63  19.63  0.07 
58326.9255 IOO      r     19.59  19.59  0.06 
58326.9282 IOO      g     19.49  19.49  0.05 
58326.9309 IOO      u     19.37  19.42  0.10 
58326.9336 IOO      B     19.50  19.36  0.10 
58326.9362 IOO      V     19.68  19.67  0.08 
58327.1501 UVOT     UVW1  18.27  19.79  0.20 
58327.1524 UVOT     UVU   18.34  19.37  0.20 
58327.1578 UVOT     UVW2  18.25  20.09  0.20 
58327.1645 UVOT     UVM2  18.33  20.03  0.21 
58327.1782 RATIR    g     19.58  19.58  0.03 
58327.1788 RATIR    r     19.72  19.72  0.03 
58327.1921 RATIR    i     19.71  19.71  0.03 
58327.9091 IOI      H     18.33  19.71  0.22 
58327.9282 IOO      z     19.18  19.16  0.09 
58327.9309 IOO      i     19.57  19.57  0.10 
58327.9330 IOO      r     19.90  19.90  0.10 
58327.9357 IOO      g     19.65  19.65  0.05 
58327.9384 IOO      u     19.52  19.57  0.18 
58327.9411 IOO      B     19.67  19.53  0.04 
58327.9437 IOO      V     19.76  19.75  0.15 
58328.1801 RATIR    g     19.61  19.61  0.03 
58328.1976 RATIR    i     19.82  19.82  0.04 
58328.2085 RATIR    r     19.74  19.74  0.04 
58328.9314 IOO      z     19.27  19.25  0.08 
58328.9341 IOO      i     19.77  19.77  0.08 
58328.9368 IOO      r     19.85  19.85  0.07 
58328.9395 IOO      g     19.66  19.66  0.05 
58328.9422 IOO      u     19.77  19.82  0.11 
58328.9455 IOO      V     19.80  19.78  0.07 
58328.9476 IOO      B     19.71  19.57  0.06 
58329.2095 UVOT     UVW1  18.42  19.94  0.23 
58329.2117 UVOT     UVU   19.01  20.03  0.32 
58329.2168 UVOT     UVW2  18.54  20.37  0.25 
58329.2234 UVOT     UVM2  18.82  20.52  0.29 
58329.9098 IOI      H     18.05  19.43  0.11 
58329.9305 IOO      z     19.29  19.27  0.05 
58329.9332 IOO      i     19.74  19.74  0.06 
58329.9372 IOO      r     19.91  19.91  0.06 
58329.9399 IOO      g     19.78  19.78  0.03 
58329.9426 IOO      u     19.49  19.54  0.06 
58329.9453 IOO      V     19.86  19.84  0.07 
58329.9467 IOO      B     19.79  19.65  0.05 
58330.8686 UVOT     UVW1  18.22  19.75  0.21 
58330.8706 UVOT     UVU   18.55  19.58  0.24 
58330.8753 UVOT     UVW2  18.54  20.37  0.25 
58330.8813 UVOT     UVM2  18.99  20.68  0.34 
58330.8983 IOO      z     19.33  19.31  0.05 
58330.9010 IOO      i     19.89  19.89  0.05 
58330.9031 IOO      r     19.79  19.79  0.03 
58330.9070 IOO      g     19.74  19.74  0.03 
58330.9091 IOO      u     19.62  19.67  0.11 
58330.9118 IOO      B     19.75  19.61  0.09 
58330.9144 IOO      V     19.95  19.93  0.06 
58331.9313 UVOT     UVW1  19.21  20.73  0.39 
58331.9335 UVOT     UVU   18.68  19.71  0.26 
58331.9387 UVOT     UVW2  18.59  20.43  0.26 
58331.9452 UVOT     UVM2  18.51  20.20  0.25 
58332.2630 UVOT     UVW1  18.69  20.21  0.29 
58332.2638 UVOT     UVU   19.37  20.39  0.45 
58332.2672 UVOT     UVW2  19.16  20.99  0.39 
58332.2701 UVOT     UVM2  18.67  20.36  0.27 
58333.3993 UVOT     UVW1  19.07  20.59  0.45 
58333.4002 UVOT     UVU   18.79  19.82  0.35 
58333.4025 UVOT     UVW2  18.59  20.43  0.31 
58333.4053 UVOT     UVM2  18.67  20.36  0.34 
58334.8787 IOO      z     19.81  19.79  0.13 
58334.8826 IOO      i     20.23  20.23  0.07 
58334.8866 IOO      r     20.26  20.26  0.06 
58334.8906 IOO      g     20.17  20.17  0.04 
58334.8946 IOO      u     19.86  19.91  0.13 
58334.8979 IOO      B     20.16  20.02  0.05 
58334.9005 IOO      V     20.40  20.39  0.06 
58335.1863 UVOT     UVW1  18.82  20.35  0.27 
58335.1866 UVOT     UVU   19.41  20.44  0.42 
58335.1916 UVOT     UVW2  18.98  20.81  0.31 
58335.1936 UVOT     UVM2  18.82  20.52  0.27 
58337.4438 UVOT     UVU   19.86  20.89  0.54 
58337.4441 UVOT     UVW1  19.14  20.66  0.33 
58337.4488 UVOT     UVW2  19.24  21.07  0.36 
58337.4499 UVOT     UVM2  19.28  20.97  0.34 
58339.8960 IOO      z     20.05  20.02  0.11 
58339.8990 IOO      i     20.86  20.86  0.11 
58339.9019 IOO      r     20.85  20.85  0.08 
58339.9048 IOO      g     20.69  20.69  0.06 
58339.9080 IOO      u     20.26  20.31  0.23 
58340.7028 UVOT     UVW1  19.49  21.01  0.46 
58340.7044 UVOT     UVU   19.11  20.13  0.34 
58340.7091 UVOT     UVW2  19.45  21.29  0.44 
58340.7143 UVOT     UVM2  20.00  21.70  0.62 
58345.2141 UVOT     UVU   20.46  21.48  0.85 
58345.2144 UVOT     UVW1  19.44  20.97  0.45 
58345.2182 UVOT     UVW2  20.37  22.20  0.79 
58345.2198 UVOT     UVM2  19.64  21.33  0.43 
58346.9132 IOO      z     20.62  20.59  0.18 
58346.9161 IOO      i     21.16  21.16  0.14 
58346.9190 IOO      r     21.07  21.07  0.09 
58346.9219 IOO      g     21.16  21.16  0.12 
58346.9251 IOO      u     20.77  20.82  0.13 
58354.4614 UVOT     UVW2  21.15  22.98  1.11 
58354.4632 UVOT     UVM2  21.21  22.90  1.00 
58354.4656 UVOT     UVW1  20.23  21.75  0.55 
58364.8938 IOO      r     21.99  21.99  0.11 
58366.8992 IOO      r     22.30  22.30  0.20 
58366.9047 IOO      g     22.67  22.67  0.16 
58366.9107 IOO      z     21.92  21.90  0.40 

